Decoherence-induced self-dual criticality in topological states of matter

Quantum measurements performed on a subsystem of a quantum many-body state can generate entanglement for its remaining constituents. The whole system including the measurement record is described by a hybrid mixed state, which can exhibit exotic phase transitions and critical phenomena. We demonstrate that generic measurement-induced phase transitions (MIPTs) can be cast as decoherence-induced critical mixed states in one higher dimension, by constructing a projected entangled pair state (PEPS) prior to decoherence or measurement. In this context, a deeper conceptual understanding of such mixed-state criticality is called for, particularly with regard to algebraic symmetry as an advanced organizing principle for such entangled states of matter. Integrating these connections we investigate the role of self-dual symmetry -- a fundamental notion in theoretical physics -- in mixed states, showing that the decoherence of electric (e) and magnetic (m) vortices from the 2D bulk of the toric code, or equivalently, a 2D cluster state with symmetry-protected topological order, can leave a (1+1)D quantum critical mixed state protected by a weak Kramers-Wannier self-dual symmetry. The corresponding self-dual critical bulk is described by the N->1 limit of the 2D Non-linear Sigma Model in symmetry class D with target space SO(2N)/U(N) at $\Theta$-angle $\pi$, and represents a "measurement-version" of the Cho-Fisher network model subjected to Born-rule randomness...

==> h5data/fitCCEntEntScal.jl <==
function format_label(cent, cent_err)
    formatted_cent = cent == 0.00 ? "0.001" : @sprintf("%.3f", cent)
    formatted_cent_err = cent_err <= 0.001 ? "0.001" : @sprintf("%.3f", cent_err)
    return "c = $formatted_cent ± $formatted_cent_err"
end

function fitCCEntEntScal(
    SvN_list::Vector{Float64};
    err::Vector{Float64}=0.0SvN_list,
    mincut::Int=1,
    pbc::Bool=false)

    # log of chord length / 6 for open boundary
    logChord(l, L) = @. log(sin(π * l /L))/6

    L = length(SvN_list) + 1

    # fit scaling
    lm(x,p) = @. p[1] * x + p[2]
    xdata = logChord([1:L-1;],L); #log.(sin.(π .* [1:L-1;] ./L))./6
    fit = curve_fit(lm, xdata[mincut:L-mincut], SvN_list[mincut:L-mincut], [0.5, 0.0])
    fitparam = fit.param
    cent = fitparam[1]
    cent_err = stderror(fit)[1]
    if pbc
        cent /= 2.0
        cent_err/= 2.0
    end
    @show cent ± cent_err

    # Calculate residuals, RMSE and R²
    fitted_values = fitparam[1] .* xdata[mincut:L-mincut] .+ fitparam[2]
    residuals = SvN_list[mincut:L-mincut] .- fitted_values
    rmse = sqrt(mean(residuals.^2))
    ss_res = sum(residuals.^2)
    ss_tot = sum((SvN_list[mincut:L-mincut] .- mean(SvN_list[mincut:L-mincut])).^2)
    r2 = 1 - ss_res/ss_tot


    # plot scaling
    fig = scatter(1:L-1, SvN_list, ylabel=L"S_{vN}", xlabel=L"l", frame=:box,
        yerror=err, lw=2, marker=:circle, xlims=(-1/L, L+1/L), label = L"L=%$L", legend=:topleft,legendfont=font(10))
        plot!(subplot=1,foreground_color_legend = nothing)
        plot!(subplot=1,background_color_legend = nothing)
        plot!(1:L-1, fitparam[1] .* logChord([1:L-1;], L) .+ fitparam[2], label= false)
        plot!(grid=false)

        # plot rescaled
        plot!(subplot=2, framestyle=:box,
        inset = (1, bbox(0.3, 0.2, 0.4, 0.45, :bottom)))


        xdata = LinRange(xdata[1], 0, 25)
        ydata = fit.param[1] * xdata .+ fit.param[2]
        if pbc
            scatter!(subplot=2, lw=2,
            log.(sin.(π .*[1:L-1;]./L)) ./3, SvN_list,
            xlabel=L"\frac{1}{3}\ln\sin(π l/L)",
            yerror=err, marker=:circle, label=false)

            plot!(subplot=2, 2xdata, ydata, lw=2,label=format_label(cent, cent_err))
        else
            scatter!(subplot=2, lw=2,
            log.(sin.(π .*[1:L-1;]./L)) ./6, SvN_list,
            xlabel=L"\frac{1}{6}\ln\sin(π l/L)",
            yerror=err, marker=:circle, label=false)

            plot!(subplot=2, xdata, ydata, lw=2,label=format_label(cent, cent_err))
        end
        #display(fig)
    return fig, cent ± cent_err, cent,cent_err, residuals, rmse, r2
end


==> h5data/fss_coherInfo.jl <==

function fss_coherInfo(
            tpi_list::Vector{Float64}, 
            L_list::Vector{Int},
            Ic_list::Matrix{Float64};
            Ic_err_list::Matrix{Float64}=0.0Ic_list,
            fssminsize::Int=4,
            dx=[-1.0,1.0],
            insetpos=[0.65, 0.16, 0.3, 0.4],
            annopos=[0.2, 0.75, 0.2, 0.65])

#################################################################################
######################## finite size collapse ############################
#################################################################################

sp = ScalingProblem(tpi_list,
Ic_list[:,L_list .>= fssminsize],
L_list[L_list .>= fssminsize];
    sf = ScalingFunction(:x),
    dx = dx, #p_space = [0.125:0.01:0.125, 0.5:0.1:2],
    )
tcπ, ν = round.(sp.optimal_ps, digits=4)
tcπ_err, ν_err = round.(sp.optimal_ps_error, digits=4)
ν = round(ν, digits=2)
ν_err = round(ν_err, digits=2)


#################################################################################
#################################### plot data ##################################
#################################################################################

fig = plot(   xlabel=L"t/π",
        ylabel=L"I_c\ /\ \ln2",
        grid=false, colorbar=false,
        legendtitle=L"L_x=L_y",legend=:bottomright,
        legend_foreground_color=nothing,
        legend_background_color=nothing,)

    plot!(tcπ*[1,1], [min(Ic_list[:]...)/log(2),max(Ic_list[:]...)/log(2)], c=:Gray, label=false,)

    plot!(tpi_list, Ic_list./log(2),
        yerror=Ic_err_list./log(2),
        c=cgrad(:blues, length(L_list)),
        marker_z=L_list', line_z=L_list',
        label=L_list', lw=3, markeralpha=0)

    plot!(inset=(1, bbox(insetpos..., :bottom)), framestyle=:box)

    plot!(subplot=2, [0,0],[min(Ic_list[:]...)/log(2), max(Ic_list[:]...)/log(2)],c=:Gray, label=false)
    scatter!(subplot=2, 
            (tpi_list .- tcπ) .* L_list'.^(1/ν),
             Ic_list./log(2), legendtitle=L"L", colorbar=false,
            c=cgrad(:blues, length(L_list)), marker_z=L_list', line_z=L_list',
            marker=:circle, label=string.(L_list'),
            xlims=(-0.5,0.5),
            xlabel=L"(t-t_c)L^{1/ν}",
            legend=false,grid=false,xtickfont=font(8),ytickfont=font(8))
    annotate!(subplot=1, annopos[1:2]..., text(latexstring("t_c/π=$tcπ\\ ±\\ $tcπ_err")))
    annotate!(subplot=1, annopos[3:4]..., text(latexstring("ν=$ν\\ ±\\ $ν_err")))

    return fig, tcπ, tcπ_err, ν, ν_err
end

#savefig((@sprintf "./figs/fig_Born_Lmax%d_%dsamples_coherInfo.pdf" L_list[end] nchains))
#savefig((@sprintf "../figs/fig_Born_Lmax%d_%dsamples_coherInfo.pdf" L_list[end] nchains))

==> h5data/plot_allFig.jl <==
using HDF5, Printf, Statistics, ScalingCollapse, LaTeXStrings, Plots, Measurements, LsqFit, BinningAnalysis
include("fitCCEntEntScal.jl")
include("plotcoherinfo.jl")
datadir = "./h5data/"
default(
    xtickfont=font(11),
    ytickfont=font(11),
    guidefont=font(14),
    legendfont=font(8), 
    widen=true, )
# Helper function for formatting central charge label
function format_label(cent, cent_err)
    formatted_cent = cent == 0.00 ? "0.001" : @sprintf("%.3f", cent)
    formatted_cent_err = cent_err <= 0.001 ? "0.001" : @sprintf("%.3f", cent_err)
    return "c = $formatted_cent ± $formatted_cent_err"
end

#####################################################################
#######################Fig.1(c): combine two phase diagrams #############
#####################################################################
let
    # The tc data is from the fitting of the Ic phase diagram in Appendix A Fig. 7, which will be shown later.

    ps_list = [0.0,0.05,0.1,0.2,0.3,0.4,0.5]
    tcπ_ps_list = [0.1254 , 0.138 , 0.1405 , 0.143 , 0.1446 , 0.1457 , 0.146]

    @show tcπ_ps_list

    # set the page
    fig = plot(
        tick_direction=:out,
        xlims=(-0.00,0.25), 
        ylims=(-0.5,0.5),
        xtickfont=font(15), 
        ytickfont=font(15),
        grid=false, 
        frame=:box,
        xlabel="measurement angle "*L"θ", 
        xguidefont=font(20),
        yticks=([-0.5,0.0,0.5], 
        [L"0.5", L"0", L"0.5"]))
    plot!([0,0.125],[0,0], line=:dash, label=false, c=:Black, lw=3)

    # classical Z2 phase
    plot!(
        [tcπ_ps_list; 0.25], 
        [ps_list; 0.5], fillrange=0, label=false,
        xlims=(-0.00,0.25), ylims=(-0.5,0.5),
        c=cgrad(:grays, 10)[9], lw=3,)

    # noisy critical line
    plot!(
        [tcπ_ps_list;], 
        [ps_list;], #fillrange=0,
        marker=:circle,
        markersize=8, label=false,
        c=cgrad(:blues, 10)[2], lw=3)

    pη_list = [0.1:0.1:0.5;]
    tcπ_pη_list = [0.1379, 0.148, 0.1576, 0.1679, 0.1835]

    @show tcπ_pη_list

    βp = log(sqrt(1+sqrt(2)))
    β = 2atanh(exp(-βp))
    tc = asin(tanh(β))/(2π)

    # quantum Z2 phase
    plot!(  
        [0.1254; tcπ_pη_list; 0.25;], 
        [0; -pη_list; -0.5], fillrange=0,
        marker=:circle, 
        markersize=0, label=false,
        c=cgrad(:grays, 10)[5], lw=3)

    # deformation critical line
    scatter!([0.1254; tcπ_pη_list;], 
            [0; -pη_list;],
            marker=:circle,
            c=:purple, 
            markersize=8,
            label=false)

    # Ising+ critical point
    tc = atan(sqrt(1/(1+sqrt(2))))
    scatter!(
        [tc/π;], [-0.5;],
        marker=:circle,
        c=:darkred, 
        markersize=16,
        label=false)

    # weak self-dual critical point
    tc = π/8
    scatter!(
        [tc/π;], [0;],
        marker=:circle,
        c=:purple, 
        markersize=16,
        label=false)

    # Nishimori point
    tc = tcπ_ps_list[end]π #0.143π
    print(@sprintf "Nishimori critical location: tc=%.3fπ\n" tc/π)
    scatter!(
        [tc/π;], [0.5;],
        marker=:circle,
        c=cgrad(:blues, 10)[2], 
        markersize=16,
        label=false,
        framestyle=:semi)
    #plot!([0,0.125],[0,0], lw=2,c=:black, linestyle=:dash, label=false)

    # t to θ
    plot!(xticks=([0, 0.125, 0.25], [L"0", L"π/4", L"π/2"]))

    # figure size
    plot!(size=(600,500))
    display(fig)
    savefig(datadir*"../figs/fig_noise_phasediagram_comb.pdf")
end

#####################################################################
##################Fig.3(a): e/mflux density with t/π ####################
#####################################################################

let
    # Load data from HDF5 file
    file = h5open(datadir*"data_fig3a_Born_em_flux_average.h5", "r") 
    eflux_mean_list = read(file, "eflux_mean_list")
    eflux_err_list = read(file, "eflux_err_list")
    mflux_mean_list = read(file, "mflux_mean_list")
    mflux_err_list = read(file, "mflux_err_list")
    tpi_list = read(file, "tpi_list")
    L_list = read(file, "L_list")
    close(file)

    #set the page
    fig=plot(tick_direction=:out, 
        xlabel="measurement angle "*L"θ", 
        ylabel="vortex density",
        grid=false, 
        legendtitle=L"L_x=L_y",
        legend_foreground_color=nothing, 
        legend_background_color=nothing,
        legend=:left,
        right_margin=2Plots.mm,
        framestyle=:semi)
    
    # plot analytical prediction:
    ef(tpi) = @. (1 - cos(2π * tpi)^4)/2
    plot!(tpi_list, ef.(tpi_list), lw=3, c=:blues, label=false)
    mf(tpi) = @. (1 - sin(2π * tpi)^4)/2
    plot!(tpi_list, mf.(tpi_list), lw=3, c=:reds, label=false)
    plot!([0.125,0.125],[0,0.5],c=:black, linestyle=:dash, label=false)

    annotate!(0.05, 0.45, (L"m", palette(:reds)[end], :center, 20))
    annotate!(0.2, 0.45, (L"e", palette(:blues)[end], :center, 20))
    
    # plot sampled data:
    scatter!(tpi_list, eflux_mean_list, 
        yerror=eflux_err_list, 
        c=cgrad(:blues, length(L_list)), 
        marker_z=L_list', line_z=L_list', 
        colorbar=false, label=L_list', 
        marker=:circle,)
    
    scatter!(tpi_list, mflux_mean_list, 
        yerror=mflux_err_list, 
        c=cgrad(:reds, length(L_list)), 
        marker_z=L_list', line_z=L_list', 
        colorbar=false, label=false,
        marker=:circle)
    plot!(xticks=([0,0.125,0.25], [L"0", L"π/4", L"π/2"]))
    display(fig)
    savefig(datadir*"../figs/Born_em_sample_average.pdf")
end

#########################################################################
#########Fig.3(b): coherent information sweep phase diagram #############
#########################################################################
let
    # Load data from HDF5 file
    f = h5open(datadir*"data_fig3b_phasediagram_pure.h5", "r")
    tpi_list = read(f, "tpi_list")
    L_list = read(f, "L_list")
    Ic_mean_grid = read(f, "Ic_mean_list")
    Ic_err_grid = read(f, "Ic_err_list")
    close(f)

    # finite size collapse 
    fssminsize = 8
    ydata = Ic_mean_grid[:,L_list .>= fssminsize]
    Ldata = L_list[L_list .>= fssminsize]
    sp = ScalingProblem(tpi_list, ydata, Ldata;
        sf = ScalingFunction(:x), 
        dx = [-1, 1],
        )
    tcπ, ν = round.(sp.optimal_ps, digits=4)
    tcπ_err, ν_err = round.(sp.optimal_ps_error, digits=4)
    ν = round(ν, digits=2)
    ν_err = round(ν_err, digits=2)
    
    @show tcπ, tcπ_err, ν, ν_err
    
    fig = plot(
        xlabel="measurement angle "*L"θ", 
        ylabel=L"I_c\ /\ \ln2", 
        grid=false, colorbar=false, 
        legend=:bottomleft, legendtitle=L"L_x=L_y", 
        legend_foreground_color=nothing, 
        legend_background_color=nothing,
        tick_direction=:out,
        framestyle=:semi,
        right_margin=2Plots.mm)
    
        plot!(tcπ*[1,1], [0,1], c=:Gray, label=false,)
        plot!(0.125*[1,1], [0,1], c=:black, linestyle=:dash, label=false,)
    
    # plot Ic sampled data    
    for i in 1:size(Ic_mean_grid, 2)
        # Filter out non-NaN points
        valid_indices = .!isnan.(Ic_mean_grid[:, i])
        plot!(tpi_list[valid_indices], (Ic_mean_grid[valid_indices, i] ./ log(2)),
            yerror=(Ic_err_grid[valid_indices, i] ./ log(2)),
            c=cgrad(:blues,4),marker_z=L_list[i], line_z=L_list[i], label="$(L_list[i])", lw=3, markeralpha=0)
    end

    #plot inset: the collapsed result
    plot!(inset=(1, bbox(0.65, 0.18, 0.3, 0.4, :bottom)), framestyle=:semi, tick_direction=:out)
    
    plot!(subplot=2, [0,0],[min(Ic_mean_grid[:]...)/log(2), max(Ic_mean_grid[:]...)/log(2)],c=:Gray, label=false)
    scatter!(subplot=2, 
            (tpi_list .- tcπ) .* L_list'.^(1/ν),
            Ic_mean_grid./log(2), legendtitle=L"L", colorbar=false,
            c=cgrad(:blues, length(L_list)), marker_z=L_list', line_z=L_list',
            marker=:circle, label=string.(L_list'),
            xlims=(-0.5,0.5),
            xlabel=L"(t-t_c)L^{1/ν}",
            legend=false,grid=false,xtickfont=font(8),ytickfont=font(8))
            annotate!(subplot=1, 0.2, 0.75, text(latexstring("t_c/π=0.1254(5)")))
            annotate!(subplot=1, 0.2, 0.65, text(latexstring("ν=1.72(8)")))
    
    display(fig)
    savefig(datadir*
        (@sprintf ".././figs/fig_Born_Lmax%d_coherInfo.pdf" L_list[end]))
end    

#################################################################################
###############Fig.4: vacuum energy(a), and entanglement entropies(b)############
#################################################################################


#####################################################################
#############Fig.4(a): free energy and domain wall ##################
#####################################################################
let
    # Load data from HDF5 file
    f = h5open(datadir * "data_fig4a_free_energy_domain_wall.h5", "r")
    Lxlist = read(f, "Lxlist")
    domain_wall_list = read(f, "domain_wall_list") 
    domain_wall_list_std = read(f, "domain_wall_list_std")
    freeEng_list = read(f, "freeEng_list")
    freeEng_list_std = read(f, "freeEng_list_std")
    ex1_list = read(f, "ex1_list")
    ex1_list_std = read(f, "ex1_list_std")
    close(f)

    # Fit free energy data
    xdata = -π/6 ./ Lxlist[2:end].^2
    ydata = freeEng_list[2:end] ./ (Lxlist[2:end])
    lm(x,p) = @. p[1] * x + p[2]
    fit = curve_fit(lm, xdata, ydata, [-π/12, 0.0])
    c_casimir = fit.param[1]
    c_casimir_err = stderror(fit)[1]

    # Create main plot
    fig = plot(
        legend_background_color=nothing,
        legend_foreground_color=nothing,
        grid=false,
        framestyle=:semi,
        tick_direction=:out,
        xlabel=L"\pi /(6L_x^2)",
        ylabel=L"F/(L_xL_y)"
    )

    # Plot fitted line
    xdata = LinRange(π/(6*Lxlist[end]^2), π/(6*Lxlist[1]^2), 25)
    ydata = -c_casimir .* xdata .+ fit.param[2]
    plot!(xdata, ydata,
        label=latexstring("c_{Casimir}=0.447(1)"),
        #label=latexstring(@sprintf "c=%.3f \\pm %.3f" c_casimir c_casimir_err),
        legend=:bottomleft,
        legendfont=10,
        lw=2,
        c="#ce6a85"
    )

    # Plot data points
    scatter!(π ./ (6*Lxlist[1:end] .^2), freeEng_list[1:end] ./ (Lxlist[1:end]),
        yerror=freeEng_list_std[1:end] ./ (Lxlist[1:end]),
        marker=:circle,
        color="#720026",
        label=false
    )

    # Create inset plot
    plot!(subplot=2,
        framestyle=:semi,
        inset = (1, bbox(0.6, 0.55, 0.35, 0.4, :bottom)),
        foreground_color_legend=nothing,
        background_color_legend=nothing,
        tick_direction=:out,
        grid=false,
        xlabel=L"2\pi/L_x",
        ylabel=L"(F_1-F_0)/L_y",
        xlabelfontsize=10,
        ylabelfontsize=10,
        xtickfont=font(10),
        ytickfont=font(10)
    )

    # Fit domain wall data
    xdata = 2π ./ Lxlist[1:end]
    ydata = domain_wall_list[1:end]
    fit = curve_fit(lm, xdata, ydata, [-π/12, 0.0])
    domain_wall_fit = fit.param[1]
    domain_wall_fit_err = max(0.001, stderror(fit)[1])
    @show domain_wall_fit

    # Plot fitted line in inset
    xdata = LinRange(0, 2π/(Lxlist[1]), 100)
    ydata = domain_wall_fit .* xdata .+ fit.param[2]
    plot!(subplot=2, xdata, ydata,
        label=latexstring("\\Delta_m=0.156(1)"),
        #label=latexstring(@sprintf "\\Delta=%.3f \\pm %.3f" domain_wall_fit domain_wall_fit_err),
        legendfont=10,
        lw=2,
        c="#ce6a85"
    )

    # Plot data points in inset
    scatter!(subplot=2, 2π ./ Lxlist, domain_wall_list,
        yerror=domain_wall_list_std,
        color="#720026",
        label=false,
        xlims=(0,1.1),
        ylims=(0,0.28)
    )

    # Fit even flux first excitation energy data
    xdata = 2π ./ Lxlist[1:end]
    ydata = ex1_list[1:end]
    fit = curve_fit(lm, xdata, ydata, [-π/12, 0.0])
    ex1_fit = fit.param[1]
    ex1_fit_err = max(0.001, stderror(fit)[1])
    @show ex1_fit

    # Plot fitted line in inset
    xdata = LinRange(0, 2π/(Lxlist[1]), 100)
    ydata = ex1_fit .* xdata .+ fit.param[2]
    plot!(subplot=2, xdata, ydata,
        label=latexstring("\\Delta_\\epsilon=0.259(1)"),
        #label=latexstring(@sprintf "\\Delta=%.3f \\pm %.3f" domain_wall_fit domain_wall_fit_err),
        legendfont=10,
        lw=2,
        c="black"
    )

    # Plot data points in inset
    scatter!(subplot=2, 2π ./ Lxlist, ex1_list,
        yerror=ex1_list_std,
        color="black",
        label=false
    )

    display(fig)
    savefig(datadir*"../figs/fig_freeEng_domainwall.pdf")
end


####################Fig4(b): SvN entropy ############################
let
    # Read data from h5 file
    f = h5open(datadir * "data_fig4b_SvN_tc0.1250pi.h5", "r")
    Lx_list = read(f, "Lx_list")

    # Define fitting functions
    logChord(l, L) = @. log(sin(π * l / L)) / 3  # Conformal mapping function
    lm(x, p) = @. p[1] * x + p[2]                # Linear fitting function

    # Calculate central charge from L=512 data
    ll = 512
    l_list = 1:(ll-1)
    SvN_list = read(f, @sprintf "SvN_L%d_list" ll)
    SvN_err_list = read(f, @sprintf "SvN_L%d_err_list" ll)
    DSvN_list = (SvN_list .- SvN_list[Int(ll/2)])  # Subtract middle point value

    # Fit central charge
    mincut = 1
    xdata = logChord([1:ll-1;], ll)
    fit = curve_fit(lm, xdata[mincut:ll-mincut], DSvN_list[mincut:ll-mincut], [0.5, 0.0])
    cent = fit.param[1]
    cent_err = stderror(fit)[1]
    cent2 = fit.param[2]

    # Store central charge for later use
    cent_SvN = cent
    cent_err_SvN = cent_err

    println("c_ent for Born sampling: ", cent, "±", cent_err)

    # Initialize main plot with semi-frame style
    fig = plot(framestyle=:semi)

    # Plot theoretical prediction lines
    xl_list = LinRange(0.002, 0.998, 1000)
    yl_list = cent/3 .* log.(sin.(π.*xl_list)) .+ cent2
    plot!(xl_list, yl_list, lw=2, color=:"#023047", label=false)

    # Add inset plot for scaling collapse
    xsl_list = LinRange(-1.8, 0, 25)
    ysl_list = cent * xsl_list .+ cent2
    plot!(subplot=2, inset = (1, bbox(0.3, 0.25, 0.4, 0.5, :bottom)))
    # Plot fit line in inset with central charge label
    plot!(subplot=2, xsl_list, ysl_list, lw=2, color=:"#023047", label=L"c_{ent}=0.795(1)")#format_label(cent, cent_err))
    plot!(subplot=2, foreground_color_legend = nothing, background_color_legend = nothing)

    # Plot data for each system size
    cL_list = sort([1:length(Lx_list);], rev=true)  # Color index for different system sizes
    for lidx in eachindex(Lx_list)
        ll = Lx_list[lidx]
        l_list = 1:(ll-1)
        l_list = l_list ./ ll

        # Read and process data
        SvN_list = read(f, @sprintf "SvN_L%d_list" ll)
        SvN_err_list = read(f, @sprintf "SvN_L%d_err_list" ll)
        DSvN_list = (SvN_list .- SvN_list[Int(ll/2)])
        
        # Plot main figure: entanglement entropy vs subsystem size
        scatter!(subplot=1, l_list, DSvN_list, 
            yerror=SvN_err_list,
            colorbar=false, 
            c=cgrad(:PuRd, length(Lx_list)),
            marker_z=cL_list[lidx],
            line_z=cL_list[lidx],
            lw=2,
            legendtitle=L"L",
            label="$ll",
            labelcols=2,
            legend=:bottomleft,
            legend_foreground_color=nothing,
            legend_background_color=nothing,
            legendfont=font(8))

        # Plot inset: scaling collapse
        L = length(DSvN_list) + 1
        scatter!(subplot=2,
            log.(sin.(π .*[1:L-1;]./L)) ./3,
            DSvN_list,
            yerror=SvN_err_list,
            marker_z=cL_list[lidx],
            line_z=cL_list[lidx],
            lw=2,
            colorbar=false,
            c=cgrad(:PuRd, length(Lx_list)),
            label=false)
    end

    # Set final plot properties
    plot!(subplot=1,
        xlims=(0.0, 1.0),
        xlabel=L"l/L_x",
        ylabel=L"\Delta S_{vN}/\ln2",
        grid=false,
        tick_direction=:out)

    plot!(subplot=2,
        xlabel=L"\frac{1}{3}\ln\sin(π l/L_x)",
        grid=false,
        tick_direction=:out,
        framestyle=:semi)

    display(fig)
    savefig(datadir*"../figs/fig_Born_Lmax$(Lx_list[1])_vNentent.pdf")
end

####################################################################################
##############################Fig.5: Lyapunov spectra ##############################
####################################################################################
let
    # Function to plot eigenvalue spectra with Lx as x-axis
    function plot_lambda_spectra_new(Lxlist, lambda_lists; oddparity=false)
        p = plot!(dpi=300)
    
        if oddparity
            color = "#780000"
        else
            color = "#003049"
        end
    
        for (i, Lx) in enumerate(Lxlist)
            # Get lambda list for current Lx
            lambdas = lambda_lists[i]
            
            # Plot horizontal lines for each eigenvalue at position Lx
            for (ii, λ) in enumerate(lambdas)
                # Plot short horizontal line centered at Lx
                
                if oddparity
                    scatter!([Lx+0.4, Lx+0.4], [λ, λ],
                      color=color,
                      linewidth=1.5, label=false, marker=:hline,
                      markersize=7,
                      markerstrokewidth=1.5)
                      scatter!([Lx+0.4, Lx+0.4], [λ, λ],
                        color=color,
                        linewidth=1.5,
                        label=false,
                        marker=:circle,  
                        markersize=2,    
                        markerstrokewidth=1.5,
                        markerstrokecolor=color, 
                        markercolor=:white
                      )
                      if ii == Lx || ii == 2Lx 
                        plot!([Lx-1, Lx+1], [λ, λ],
                          color=:coral,
                          linewidth=2.0, label=false , alpha=0.7)
                    end
                else
                    scatter!([Lx-0.4, Lx-0.4], [λ, λ],
                      color=color,
                      linewidth=1.5, label=false, marker=:hline,  
                      markersize=7, 
                      markerstrokewidth=1.5
                      )
                      scatter!([Lx-0.4, Lx-0.4], [λ, λ],
                        color=color,
                        linewidth=1.5,
                        label=false,
                        marker=:square,  
                        markersize=2,    
                        markerstrokewidth=1.5,
                        markerstrokecolor=color, 
                        markercolor=:white
                      )
                end
                
            end
        end
        
        # Set plot labels and title
        xlabel!(L"L")
        ylabel!(L"\epsilon_n")
        plot!(frame=:box, grid=true, legend_background_color=nothing, legend_foreground_color=nothing)
        #title!("Eigenvalue Spectra vs System Size")
        
        # Adjust x-axis to show all Lx values
        xticks!(Lxlist)
    end
    
    for model in ["Ising", "nishi", "selfdual"]
        f = h5open(datadir * "data_fig5_spectra_$(model).h5")
        Lxlist = [6:2:30;]
    
        spectra_flux0 = []
        spectra_fluxpi = []
    
        for lx in Lxlist
            push!(spectra_flux0, read(f["spectra_flux0_L$(lx)"]))
            push!(spectra_fluxpi, read(f["spectra_fluxpi_L$(lx)"]))
        end
    
        all_spectra_flux0 = [[spectra_flux0[i]; -1 .*spectra_flux0[i]] for i in 1:length(Lxlist)]
        all_spectra_fluxpi = [[spectra_fluxpi[i]; -1 .*spectra_fluxpi[i]] for i in 1:length(Lxlist)]
    
        p=plot(dpi=300)
    
        plot_lambda_spectra_new(Lxlist, all_spectra_flux0; oddparity=false)
        plot_lambda_spectra_new(Lxlist, all_spectra_fluxpi; oddparity=true)
        #plot!([Lxlist[1]-1, Lxlist[end]+1], [0, 0], linewidth=1.5, style=:dash, legend=:bottomright, color=:green, label=false)
    
        if model == "nishi"
            plot!(title="Nishimori")
        elseif model == "selfdual"
            plot!(title="Self-Dual")
        elseif model == "Ising"
            plot!(title="Ising")
        end
        display(p)
        savefig(datadir*"../figs/fig_$(model)_single_particle_spectra.pdf")
    end
end

########################################################################
#########Fig.6(a): Flow of the critical scaling exponents ##############
########################################################################

let
    # Data for ps sweep
    ps_list = [0.0, 0.05, 0.1, 0.2, 0.3, 0.4, 0.5]
    ν_list_ps = [1.72 ± 0.08, 1.45 ± 0.04, 1.43 ± 0.04, 1.52 ± 0.04, 1.56 ± 0.05, 1.63 ± 0.1, 1.65 ± 0.11]
    cent_list_ps = [1.62 ± 0.0, 0.3976 ± 0.0065, 0.388 ± 0.0059, 0.3747 ± 0.0046, 0.3654 ± 0.005, 0.3646 ± 0.0063, 0.421 ± 0.005]
    
    # Reference values from literature
    cent_nishi_puetz = 0.410 ± 0.001
    ν_nishi_puetz = 1.520 ± 0.023

    # Data for pη sweep  
    pη_list = [0:0.1:0.4;0.45;0.5]
    ν_list_pη = [1.72 ± 0.08, 1.71 ± 0.05, 1.6 ± 0.06, 1.56 ± 0.07, 1.52 ± 0.13, 1.28 ± 0.07, 0.97 ± 0.16]
    cent_list_pη = [0.8131 ± 0.0024, 0.7518 ± 0.0012, 0.6985 ± 0.0016, 0.6324 ± 0.0021, 0.5462 ± 0.0021, 0.498 ± 0.0015, 0.3102 ± 0.0021]

    # Plot central charge (top panel)
    figa = plot(
        [0.0, 0.0], [0.15, 0.85],
        lw=2, c=:gray, linestyle=:dash, label=false,
        framestyle=:semi,
        ylims=(0.15, 0.85), xlims=(-0.51, 0.51),
        xticks=([-0.5,-0.4,-0.3,-0.2,-0.1,0.0,0.1,0.2,0.3,0.4,0.5], []),
        yticks=([0.2:0.2:0.8;], ["0.2","0.4","0.6","0.8"]),
        grid=false, tick_direction=:out,
        right_margin=3Plots.mm, left_margin=3Plots.mm
    )
    
    # Plot ps sweep data
    plot!(figa, -ps_list, cent_list_ps./2,
        label=false, lw=3, c="#0077b6",
        marker=:circle, markersize=6
    )
    
    # Plot pη sweep data
    plot!(figa, pη_list, cent_list_pη,
        label=false, lw=3, c="#8f2d56",
        marker=:circle, markersize=6
    )
    
    # Add reference point
    plot!(figa, [-0.5], [cent_nishi_puetz/2],
        c="#023e8a", alpha=0.7,
        marker=:star, markersize=12, label=false
    )
    
    # Add annotations
    annotate!(-0.25, 0.5, L"\tilde{c}_{ent}^{vN}/2")
    annotate!(0.25, 0.5, L"c_{ent}^{vN}")
    #annotate!(0.49, 0.78, L"(c)")


    # Plot ν exponent (bottom panel)
    figb = plot(
        [0.0, 0.0], [-0.5, 1.9],
        lw=2, c=:gray, linestyle=:dash, label=false,
        framestyle=:semi,
        ylims=(0.8, 1.8), xlims=(-0.51, 0.51),
        ylabel=L"ν",
        xlabel=L"Nishimori\;\;\;\;\;\;\;\;\;\;\;\;\;p_s\;\;\;\;\;\;\;\;\;\;\;\;\;self-dual\;\;\;\;\;\;\;\;\;\;\;\;\;p_\eta\;\;\;\;\;\;\;\;\;\;\;\;\;Ising+",
        xticks=([-0.5,-0.4,-0.3,-0.2,-0.1,0.0,0.1,0.2,0.3,0.4,0.5], ["0.5","","","","","0.0","","","","","0.5"]),
        yticks=([0.8:0.2:1.8;], ["0.8","1.0","1.2","1.4","1.6","1.8"]),
        grid=false, tick_direction=:out,
        right_margin=3Plots.mm, left_margin=3Plots.mm
    )
    
    # Plot ps sweep data
    plot!(figb, -ps_list, ν_list_ps,
        label=false, lw=3, c="#0077b6",
        marker=:circle, markersize=6
    )
    
    # Plot pη sweep data
    plot!(figb, pη_list, ν_list_pη,
        label=false, lw=3, c="#8f2d56",
        marker=:circle, markersize=6
    )
    
    # Add reference points
    plot!(figb, [-0.5], [ν_nishi_puetz],
        c="#023e8a", alpha=0.7,
        marker=:star, markersize=12, label=false
    )
    plot!(figb, [0.5], [1.0],
        c="#9b2226", alpha=0.7,
        marker=:star, markersize=12, label=false
    )
    #annotate!(0.49, 1.7, L"(d)")

    # Combine plots and save
    figexponents = plot(figa, figb, layout=(2,1))
    display(figexponents)
    savefig(datadir*"../figs/fig_enoise_emass_criticalexponents.pdf")
end


####################################################################################
##################################Fig.6(b)  ######################################
####################################################################################

let 
    # central charge data
    pp_list = [0.05, 0.1, 0.2, 0.3, 0.4, 0.45]
    L_list = [8, 16, 32, 48]
    cent_grid = [0.76123 ± 0.00089, 0.76518 ± 0.00083, 0.77353 ± 0.00086, 0.77646 ± 0.0009, 0.73289 ± 0.00089, 0.7292 ± 0.00086, 0.7381 ± 0.001, 0.7423 ± 0.00087, 0.67357 ± 0.00084, 0.67506 ± 0.00085, 0.6839 ± 0.0013, 0.6954 ± 0.0018, 0.6251 ± 0.00091, 0.6275 ± 0.0011, 0.644 ± 0.0021, 0.6566 ± 0.0025, 0.57582 ± 0.00079, 0.5839 ± 0.0019, 0.6006 ± 0.0026, 0.6135 ± 0.0028, 0.54745 ± 0.00034, 0.5547 ± 0.0015, 0.5694 ± 0.0023, 0.5831 ± 0.0028]
    cent_grid = reshape(cent_grid, 4, 6)
    pη_list = [0, 0.05, 0.1, 0.2, 0.3, 0.4, 0.45, 0.5]
    
    # Central charge lists for each L
    cent_list_8 = [0.8228 ± 0.01113; cent_grid[1,:]; 0.51186 ± 0.00097]
    cent_list_16 = [0.8115 ± 0.0038; cent_grid[2,:]; 0.507 ± 0.0008]
    cent_list_32 = [0.8126 ± 0.00246; cent_grid[3,:]; 0.504 ± 0.000490]
    cent_list_48 = [0.8119±0.001850; cent_grid[4,:]; 0.50288 ± 0.00035]
    
    # Infinite size limit data
    cent_list_inf = [0.8089, 0.7825, 0.7526, 0.7308, 0.69, 0.6503, 0.6237, 0.50046]
    cent_list_inf_err = [0.01303, 0.0053, 0.0056, 0.0096, 0.0138, 0.0164, 0.0156, 0.00256]
    
    # Prepare data matrices
    cent_list_pη_val = Matrix{Float64}(undef, 8, 4)
    cent_list_pη_err = Matrix{Float64}(undef, 8, 4)
    
    for i in 1:4
        current_list = if i == 1
            cent_list_8
        elseif i == 2
            cent_list_16
        elseif i == 3
            cent_list_32
        else
            cent_list_48
        end
        
        for j in 1:8
            if j <= length(current_list)
                cent_list_pη_val[j,i] = current_list[j].val
                cent_list_pη_err[j,i] = current_list[j].err
            else
                cent_list_pη_val[j,i] = 0.0
                cent_list_pη_err[j,i] = 0.0
            end
        end
    end
    
    # Create final plot (Fig. 8)
    fig = plot(framestyle=:semi, grid=false, 
        legend_foreground_color=nothing, 
        legend_background_color=nothing,
        tick_direction=:out)
    # Add special points and annotations
    plot!([0.0], [0.795], c=:"#8f2d56", alpha=1,
        marker=:star, markersize=15, label=false)
    plot!([0.5], [0.5], c=:"#8f2d56", alpha=1,
        marker=:star, markersize=15, label=false)

    # Add infinite size line
    plot!(pη_list, cent_list_inf, yerror=cent_list_inf_err,
    marker=:circle, label=L"∞",
    lw=2, c=:gray, linestyle=:solid,
    markersize=6, alpha=0.7)

    plot!(pη_list, cent_list_pη_val[:, end:-1:1], yerror=cent_list_pη_err[:, end:-1:1],
        #xlabel=L"self-dual\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;p_\gamma\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\;\; Ising\;\;\;\;", 
        legendtitle=L"L_x", colorbar=false,
        c=cgrad(:reds, length(L_list)), marker_z=L_list[end:-1:1]', line_z=L_list[end:-1:1]',
        marker=:circle, label=string.(L_list[end:-1:1]'),
        lw=3, ylims=(0.45, 0.85), xlims=(-0.01,0.51),
        right_margin=3Plots.mm, left_margin=3Plots.mm,
        markersize=6, ylabel=L"c_{ent}^{vN}")
    
    
    #annotate!(0.09, 0.825, text("weak self-dual", fontsize=12))
    #annotate!(0.36, 0.5, text("strong self-dual", fontsize=12))
    
    # Add inset
    # plot!(subplot=2,
    #     inset=(1, bbox(0.12,0.52,0.25,0.3)),
    #     framestyle=:semi, ylims=(0.5, 0.8), xlims=(0.0,0.07),
    #     legend_foreground_color=nothing,
    #     legend_background_color=nothing,
    #     xlabel=L"1/L",
    #     xtickfont=font(8), ytickfont=font(8),
    #     grid=false, 
    #     tick_direction=:out)
    
    # Inset data and fit
    L_data = [16, 32, 48]
    pγ = 0.45
    c_data = [0.5547, 0.5694, 0.5831]
    c_err = [0.0015, 0.0023, 0.0028]
    
    # Fit function and initial parameters
    fit_func(x, p) = p[1] .+ p[2] ./ x .+ p[3] ./ (x .^ 2)
    p0 = [0.6, -0.2, 1.0]
    
    # Perform fit
    fit = curve_fit((x,p) -> p[1] .+ p[2].*x.^(-1) .+ p[3].*x.^(-2),
        Float64.(L_data), c_data, 1 ./ c_err.^2, p0)
    
    # # Plot fit line in inset
    # L_fine = range(10, 10000, length=10000)
    # plot!(subplot=2, 1 ./L_fine, fit_func(L_fine, fit.param),
    #     label=false, c=:gray, linestyle=:solid, lw=2)
    
    # # Plot data points in inset
    # scatter!(subplot=2, 1 ./L_data, c_data,
    #     yerror=c_err, label=false,
    #     marker=:circle, markersize=4, c=:gray,
    #     xlabelfontsize=10, ylabelfontsize=10)
    
    #annotate!(subplot=2, 0.035, 0.75, text(L"p_\gamma=0.45", font(10)))
    plot!(size=(400,500))
    
    display(fig)
    savefig(datadir*"../figs/fig_selfdual_em_mass_cent.pdf")
end




==> h5data/plot_app_fig.jl <==
using HDF5, Printf, Statistics, ScalingCollapse, LaTeXStrings, Plots, Measurements, LsqFit, BinningAnalysis, Combinatorics, DelimitedFiles
include("fitCCEntEntScal.jl")
include("plotcoherinfo.jl")
datadir = "./h5data/"
default(
    xtickfont=font(11),
    ytickfont=font(11),
    guidefont=font(14),
    legendfont=font(8), 
    widen=true, )
# Helper function for formatting central charge label
function format_label(cent, cent_err)
    formatted_cent = cent == 0.00 ? "0.001" : @sprintf("%.3f", cent)
    formatted_cent_err = cent_err <= 0.001 ? "0.001" : @sprintf("%.3f", cent_err)
    return "c = $formatted_cent ± $formatted_cent_err"
end
function generate_excitation_spectrum(epsilon_list, max_level=300)
    # Sort energies by absolute value from smallest to largest
    sorted_energies = sort(epsilon_list, by=abs)
    E0 = sum(sorted_energies)  # Ground state energy
    n_particles = length(sorted_energies)
    excitations = Float64[]
    
    # Consider all possible excitation combinations
    # From exciting 1 particle to n particles
    for n_excite in 1:min(n_particles, 15)
        # Generate all possible excitation patterns using combinations
        for combination in combinations(1:min(n_particles, 15), n_excite)
            energy = E0
            for idx in combination
                energy += 2*abs(sorted_energies[idx])  # Transition from occupied to unoccupied state
            end
            push!(excitations, energy)
        end
    end
    
    # Sort and keep only the first max_level excitation states
    sort!(excitations)
    spectrum = [E0; excitations[1:min(max_level-1, length(excitations))]]
    
    return spectrum
end
function plot_lambda_spectra_new(Lxlist, lambda_lists; oddparity=false)
    p = plot!(dpi=300)

    if oddparity
        color = "#780000"
    else
        color = "#003049"
    end

    for (i, Lx) in enumerate(Lxlist)
        # Get lambda list for current Lx
        lambdas = lambda_lists[i]
        
        # Plot horizontal lines for each eigenvalue at position Lx
        for (ii, λ) in enumerate(lambdas)
            # Plot short horizontal line centered at Lx
            
            if oddparity
                scatter!([Lx+0.4, Lx+0.4], [λ, λ],
                    color=color,
                    linewidth=1.5, label=false, marker=:hline,
                    markersize=7,
                    markerstrokewidth=1.5)
                    scatter!([Lx+0.4, Lx+0.4], [λ, λ],
                    color=color,
                    linewidth=1.5,
                    label=false,
                    marker=:circle,  
                    markersize=2,    
                    markerstrokewidth=1.5,
                    markerstrokecolor=color, 
                    markercolor=:white
                    )
                    
            else
                scatter!([Lx-0.4, Lx-0.4], [λ, λ],
                    color=color,
                    linewidth=1.5, label=false, marker=:hline,  
                    markersize=7, 
                    markerstrokewidth=1.5
                    )
                    scatter!([Lx-0.4, Lx-0.4], [λ, λ],
                    color=color,
                    linewidth=1.5,
                    label=false,
                    marker=:square,  
                    markersize=2,    
                    markerstrokewidth=1.5,
                    markerstrokecolor=color, 
                    markercolor=:white
                    )
            end
            
        end
    end
    
    # Set plot labels and title
    xlabel!(L"L_x")
    ylabel!(L"( E - E_0 )L_x / 2\pi ")
    plot!(frame=:box, grid=true, legend_background_color=nothing, legend_foreground_color=nothing)
    #title!("Eigenvalue Spectra vs System Size")
    
    # Adjust x-axis to show all Lx values
    xticks!(Lxlist)
end

####################################################################################
###################Fig.7: Domain wall energy and vacuum energy######################
####################################################################################

let


    for model in ["Ising", "nishi", "selfdual"]
        # Load data from HDF5 file
        f = h5open(datadir * "data_fig7_free_energy_domain_wall_$(model).h5", "r")
        Lxlist = read(f, "Lxlist")
        domain_wall_list = read(f, "domain_wall_list") 
        domain_wall_list_std = read(f, "domain_wall_list_std")
        freeEng_list = read(f, "freeEng_list")
        freeEng_list_std = read(f, "freeEng_list_std")
        close(f)

        @show Lxlist

        # Fit free energy data
        xdata = -π/6 ./ Lxlist[2:end].^2
        ydata = freeEng_list[2:end] ./ (Lxlist[2:end])
        lm(x,p) = @. p[1] * x + p[2]
        fit = curve_fit(lm, xdata, ydata, [-π/12, 0.0])
        c_casimir = fit.param[1]
        c_casimir_err = stderror(fit)[1]

        if model == "Ising"
            titlename = "Ising"
        elseif model == "nishi"
            titlename = "Nishimori"
        elseif model == "selfdual"
            titlename = "Self-Dual"
        end

        ######################################################
        ############### ground state energy ###################
        ######################################################

        default(
            xlabelfontsize=12,
            ylabelfontsize=12,
            xtickfont=font(10),
            ytickfont=font(10),)

        fig0 = plot(
            legend_background_color=nothing,
            legend_foreground_color=nothing,
            grid=false,
            framestyle=:semi,
            tick_direction=:out,
            xlabel=L"\pi /(6L_x^2)",
            title="vacuum energy density "*L"E_0/L_x",
            xticks=([0.0025, 0.0075, 0.0125], string.([0.0025, 0.0075, 0.0125])),
            #title=titlename
        )

        # Plot fitted line
        xdata = LinRange(π/(6*Lxlist[end]^2), π/(6*Lxlist[1]^2), 25)
        ydata = -c_casimir .* xdata .+ fit.param[2]
        plot!(xdata, ydata,
            #label=latexstring("c_{Casimir}=0.437(7)"),
            label=latexstring(@sprintf "c=%.3f \\pm %.3f" c_casimir c_casimir_err),
            legend=:bottomleft,
            legendfont=12,
            lw=2,
            c="#ce6a85"
        )

        # Plot data points
        scatter!(π ./ (6*Lxlist[1:end] .^2), freeEng_list[1:end] ./ (Lxlist[1:end]),
            yerror=freeEng_list_std[1:end] ./ (Lxlist[1:end]),
            marker=:circle,
            color="#720026",
            label=false
        )
        #savefig(datadir*"../figs/fig_freeEng_$(model).pdf")


        ######################################################
        ############### domain wall energy ###################
        ######################################################

        fig1=plot(framestyle=:semi,
            foreground_color_legend=nothing,
            background_color_legend=nothing,
            tick_direction=:out,
            grid=false,
            xlabel=L"2\pi/L_x",
            title="domain wall energy "*L"E_1-E_0",
            #title=titlename
        )

        # Fit domain wall data
        xdata = 2π ./ Lxlist[1:end]
        ydata = domain_wall_list[1:end]
        fit = curve_fit(lm, xdata, ydata, [-π/12, 0.0])
        domain_wall_fit = fit.param[1]
        domain_wall_fit_err = max(0.001, stderror(fit)[1])
        @show domain_wall_fit

        # Plot fitted line in inset
        xdata = LinRange(2π/(Lxlist[end]), 2π/(Lxlist[1]), 100)
        ydata = domain_wall_fit .* xdata .+ fit.param[2]
        plot!(xdata, ydata,
            #label=latexstring("\\Delta_m=0.259(1)"),
            label=latexstring(@sprintf "\\Delta=%.3f \\pm %.3f" domain_wall_fit domain_wall_fit_err),
            legendfont=12,
            legend=:bottomright,
            lw=2,
            c="#ce6a85"
        )
        if model == "selfdual"
            plot!(yticks=round.(range(minimum(ydata)+0.01, maximum(ydata), length=5), digits=2))
        end

        # Plot data points in inset
        scatter!(2π ./ Lxlist, domain_wall_list,
            yerror=domain_wall_list_std,
            color="#720026",
            label=false
        )

        display(fig1)
        #savefig(datadir*"../figs/fig_domainwall_$(model).pdf")


        ######################################################
        ############### many-body spectrum ###################
        ######################################################

        f = h5open(datadir * "data_fig5_spectra_$(model).h5")
        Lxlist = [6:2:30;]

        spectra_even = []
        spectra_odd = []

        for lx in Lxlist
            push!(spectra_even, generate_excitation_spectrum(read(f["spectra_flux0_L$(lx)"])))
            push!(spectra_odd, generate_excitation_spectrum(read(f["spectra_fluxpi_L$(lx)"])))
        end

        
        spectra = []
        for i in 1:length(spectra_even)
            combined_spectrum = sort(vcat(spectra_even[i], spectra_odd[i]))
            push!(spectra, combined_spectrum)
        end
        
        specList_even = [((spectra_even[i].-minimum(spectra_even[i])) ./ (2π/Lxlist[i]))./2 for i in 1:length(Lxlist)]
        specList_odd = [((spectra_odd[i].-minimum(spectra_even[i])) ./ (2π/Lxlist[i]))./2 for i in 1:length(Lxlist)]


        figE=plot(dpi=300, legend=false)
        plot_lambda_spectra_new(Lxlist, [filter(x -> x < 3.0, specList_even[i]) for i in 1:length(Lxlist)]; oddparity=false)
        plot_lambda_spectra_new(Lxlist, [filter(x -> x < 3.0, specList_odd[i]) for i in 1:length(Lxlist)]; oddparity=true)
        plot!(yticks=[0:0.5:3;], ylabel="", title="spectrum "*L"(E-E_0)L_x/(2π)")

        #plot!([Lxlist[1]-1, Lxlist[end]+1], [0, 0], linewidth=1.5, style=:dash, legend=:bottomright, color=:green, label=false)

        display(figE)
        #savefig(datadir*"../figs/fig_$(model)_many_body_spectra.pdf")


        # merge 3 figures
        fig=plot(fig0, fig1, figE, layout=(1,3), size=(1200,400), 
        left_margin=5Plots.mm, right_margin=5Plots.mm,
        bottom_margin=6Plots.mm, top_margin=3Plots.mm)
        display(fig)

        savefig(datadir*"../figs/fig_$(model)_many_body_spectra.pdf")
    end
end


#####################################################################
####################Fig.8: scaling exponents ######################
#####################################################################
let
    # Load data
    f = h5open(datadir * "data_fig8_Srenyi_tc0.1250pi_Lx512_Ly1024.h5", "r")
    Lx = read(f, "Lx")
    Ly = read(f, "Ly") 
    Lx_list = [Lx]

    # Read entanglement entropy data
    SvN_list = read(f, "SvN_list")
    SvN_err_list = read(f, "SvN_err_list")
    SInf_list = read(f, "SInf_list") 
    SInf_err_list = read(f, "SInf_err_list")

    # Fit central charges
    _,_,cent_SvN, cent_err_SvN = fitCCEntEntScal(SvN_list; err=SvN_err_list, mincut=1, pbc=true)
    _,_,cent_Inf, cent_err_Inf = fitCCEntEntScal(SInf_list; err=SInf_err_list, mincut=1, pbc=true)
    println("c_inf for Born sampling: ", cent_Inf, "±", cent_err_Inf)

    # Helper functions
    logChord(l, L) = @. log(sin(π * l / L)) / 3
    lm(x, p) = @. p[1] * x + p[2]

    # Initialize arrays
    cent_list = Float64[]
    cent_err_list = Float64[]
    cent2_list = Float64[]

    # Loop over Renyi indices
    for renyi in 2:10
        # Read and process Renyi entropy data
        S_renyi_list = read(f, @sprintf("S%d_list", renyi))
        S_renyi_err_list = read(f, @sprintf("S%d_err_list", renyi))
        DS_renyi_list = (S_renyi_list .- S_renyi_list[Int(Lx/2)])
        
        # Fit data
        xdata = logChord([1:Lx-1;], Lx)
        fit = curve_fit(lm, xdata[1:Lx-1], DS_renyi_list[1:Lx-1], [0.5, 0.0])
        cent = fit.param[1]
        cent_err = stderror(fit)[1]
        cent2 = fit.param[2]

        # Store results
        push!(cent_list, cent)
        push!(cent_err_list, cent_err)
        push!(cent2_list, cent2)
    end

    # Print results
    println("cent_list: ", cent_list)
    println("cent_err_list: ", cent_err_list)

    # Combine all central charges
    cent_all_list = [cent_SvN;cent_list]
    cent_all_err_list = [cent_err_SvN;cent_err_list]

    # Create final plot
    fig = plot(
        xlabel=L"Rényi\ order",
        ylabel=L"c_{ent}^{(n)}",
        legend=:topright,
        legendfont=font(10),
        foreground_color_legend=nothing,
        background_color_legend=nothing,
        tick_direction=:out,
        framestyle=:semi,
        grid=false,
        xlims=(1,10), ylims=(0.39,0.85), xticks=1:10
    )

    # Plot theoretical curve and data points
    x_fit = range(1, 1000, length=10000)
    y_given = (cent_SvN .- cent_Inf) ./ x_fit .+ cent_Inf
    plot!(x_fit, y_given, color=:"#ce6a85", label=false, lw=2.5, z=0)
    scatter!([1:10;], cent_all_list,
             yerror=cent_all_err_list,
             color=:"#720026",
             marker=:circle,
             markerstrokewidth=2,
             markersize=5,
             label=false)

    # Add annotations and reference lines
    annotate!(1.0, cent_Inf+0.03, (L"c_{ent}^{(\infty)}", :black, :left))
    plot!([1,10], [cent_Inf,cent_Inf], c=:"#495057", lw=2.5, label=false, linestyle=:dash)
    annotate!(1.0, cent_SvN/2+0.02, (L"Calabrese-Cardy", :black, :left))
    scatter!(1:0.1:10, fill(cent_SvN/2, length(1:0.1:10)),
             c=:"#495057", marker=:dot, markersize=1.5, label=false, markerstrokewidth=0)

    # Add and configure inset
    plot!(subplot=2,
          framestyle=:semi,
          grid=false,
          foreground_color_legend=nothing,
          background_color_legend=nothing,
          tick_direction=:out,
          inset = (1, bbox(0.55, 0.50, 0.38, 0.43, :bottom)),
          xlims=(0.0,1.0),
          xticks=0:0.2:1.0,
          ylims=(0.4,0.8),
          yticks=([0.4,0.6,0.8,cent_Inf],["0.400","0.600","0.800","0.484"]),
          xtickfont=font(10),
          ytickfont=font(10))

    # Plot rescaled data in inset
    plot!(subplot=2, 1.0./x_fit, y_given, color=:"#ce6a85", lw=2.5, label=false)
    scatter!(subplot=2,
             1.0./[1:10;],
             cent_all_list,
             label=false,
             color=:"#720026",
             marker=:circle,
             markersize=5,
             xlabel=L"1/n",
             ylabel=L"c_{ent}^{(n)}")

    display(fig)
    savefig(datadir*"../figs/fig_Born_Lmax$(Lx)_renyi_cent.pdf")
end


#####################################################################
#################### Appendix: Fig.9 ################################
#####################################################################

let 
    f = h5open(datadir*"data_fig9_SvN_gauss.h5", "r")
    SvN_list = read(f, "SvN_list")
    SvN_err_list = read(f, "SvN_err_list")
    fig, cent = fitCCEntEntScal(
                SvN_list;
                err=SvN_err_list,
                mincut=1,
                pbc=true)
    plot!(fig, subplot=1, ylabel=L"S_{vN}")
    display(fig)
    savefig(datadir*"../figs/fig_Born_Lmax32_SvN_gauss_weak.pdf")

    f = h5open(datadir*"data_fig9_SvN_binary.h5", "r")
    SvN_list = read(f, "SvN_list")
    SvN_err_list = read(f, "SvN_err_list")
    fig, cent = fitCCEntEntScal(
                SvN_list;
                err=SvN_err_list,
                mincut=1,
                pbc=true)
    plot!(fig, subplot=1, ylabel=L"S_{vN}")
    display(fig)
    savefig(datadir*"../figs/fig_Born_Lmax32_SvN_binary_weak.pdf")
end


    
#####################################################################
#################### Appendix: Fig.10(a) ############################
#####################################################################
let
f = h5open(datadir*"data_fig10_phasediagram_emass.h5", "r")

pη_list = [0.1, 0.2, 0.3, 0.4, 0.45, 0.5]
tcπ_list = 0pη_list .± 0.0
ν_list = 0pη_list .± 0.0
for pp in eachindex(pη_list)
    pη = pη_list[pp]

    if pη < 0.45
        tpi_list = read(f, "tpi_list")
        L_list = read(f, "L_list")
        Ic_mean_grid = read(f, "Ic_mean_grid")
        Ic_err_grid = read(f, "Ic_err_grid")
        Ic_list = Ic_mean_grid[:,:,pp]
        Ic_err_list = Ic_err_grid[:,:,pp]
    elseif pη == 0.45
        tpi_list = read(f, "tpi_list_eta045")
        L_list = read(f, "L_list")
        Ic_mean_grid = read(f, "Ic_mean_grid_eta045")
        Ic_err_grid = read(f, "Ic_err_grid_eta045")
        Ic_list = Ic_mean_grid[:,:,1]
        Ic_err_list = Ic_err_grid[:,:,1]
    else
        tpi_list = read(f, "tpi_list_etaInf")
        L_list = read(f, "L_list_etaInf")
        Ic_mean_grid = read(f, "Ic_mean_grid_etaInf")
        Ic_err_grid = read(f, "Ic_err_grid_etaInf")
        Ic_list = Ic_mean_grid[:,:,1]
        Ic_err_list = Ic_err_grid[:,:,1]
    end

    ## finite size collapse 
    fssminsize = (pη < 0.5) ? 8 : 4
    if pη == 0.3
        dx = [-0.8, 0.9]
    elseif pη == 0.4
        dx = [-0.9, 1]
    else
        dx = [-1, 1]
    end
    sp = ScalingProblem(tpi_list,
    Ic_list[:,L_list .>= fssminsize],
    L_list[L_list .>= fssminsize];
        sf = ScalingFunction(:x),
        #p_space = [0.125:0.01:0.125, 0.5:0.1:2],
        dx = dx,
        )
    tcπ, ν = round.(sp.optimal_ps, digits=4)
    tcπ_err, ν_err = round.(sp.optimal_ps_error, digits=4)
    ν = round(ν, digits=2)
    ν_err = round(ν_err, digits=2)

    tcπ_list[pp] = tcπ ± tcπ_err
    ν_list[pp] = ν ± ν_err


    fig = plotcoherinfo(tpi_list, L_list, Ic_list; 
                        Ic_err_list=Ic_err_list,
                        ν=ν, ν_err=ν_err,
                        tcπ=tcπ, tcπ_err=tcπ_err)
    plot!(fig, title=L"p_η=%$pη", subplot=1)
    display(fig)

    savefig(datadir*
        (@sprintf "../figs/fig_Born_Lmax%d_peta%.4f_coherInfo.pdf" L_list[end] pη))
    @show pη, tcπ, ν
end
end
#####################################################################
####################Appendix: Fig.10(b) ################################
#####################################################################
let 

f = h5open(datadir*"data_fig10_SvN_emass.h5", "r")

tcπ_list = [0.138 , 0.148 , 0.158 , 0.168 , 0.173 , 0.182]
pη_list=[0.1:0.1:0.4;0.45;0.5];pp_list  = read(f, "pp_list")
Lmax = 32
cent_list = 0.0pη_list .± 0.0
for pp in eachindex(pη_list)
    pη = pη_list[pp]
    η = log((1+2pη)/(1-2pη))
    tcπ = tcπ_list[pp]
    SvN_list = read(f, @sprintf "SvN_peta%s_list" pp_list[pp])
    SvN_err_list = read(f, @sprintf "SvN_peta%s_err_list" pp_list[pp])

    fig, cent = fitCCEntEntScal(
                SvN_list;
                err=SvN_err_list,
                mincut=1,
                pbc=true)
    plot!(fig, title=L"p_η=%$pη", subplot=1)
    display(fig)
    cent_list[pp] = cent
    savefig(datadir*
    (@sprintf "../figs/fig_Born_Lmax%d_peta%.4f_vNentent.pdf" Lmax pη))
    @show pη, η, tcπ, cent
end
end

#####################################################################
####################Appendix: Fig.11(a) #################################
#####################################################################
let

f = h5open(datadir*"data_fig11_phasediagram_enoise.h5", "r")
tpi_list = read(f, "tpi_list")
L_list = read(f, "L_list")
Ic_mean_grid = read(f, "Ic_mean_grid")
Ic_err_grid = read(f, "Ic_err_grid")
ps_list = read(f, "ps_list")

tcπ_list = 0ps_list .± 0.0
ν_list = 0ps_list .± 0.0
for pp in eachindex(ps_list)

    ps = ps_list[pp]
    #@show ps
    Ic_list = Ic_mean_grid[:,:,pp]
    Ic_err_list = Ic_err_grid[:,:,pp]

    ν=0.0
    ν_err=0.0
    tcπ=0.0
    tcπ_err=0.0
    # finite size collapse 
        fssminsize = 16
        if ps > 0.1
        dx = [-1, 1]
        else
        dx = [-0.9, 1]
        end
        ydata = Ic_list[:,L_list .>= fssminsize]
        Ldata = L_list[L_list .>= fssminsize]
        sp = ScalingProblem(tpi_list, ydata, Ldata;
            sf = ScalingFunction(:x), 
            dx = dx,
            )
        tcπ, ν = round.(sp.optimal_ps, digits=4)
        tcπ_err, ν_err = round.(sp.optimal_ps_error, digits=4)
        ν = round(ν, digits=2)
        ν_err = round(ν_err, digits=2)

        tcπ_list[pp] = tcπ ± tcπ_err
        ν_list[pp] = ν ± ν_err

    insetpos=[0.1,0.55,0.3,0.4]
    annopos=[0.4,-0.5,0.4,-0.4]
    fig = plot(   xlabel=L"θ/π",
        ylabel=L"I_c\ /\ \ln2",
        grid=false, colorbar=false,
        legendtitle=L"L_x=L_y",legend=:bottomright,
        legend_foreground_color=nothing,
        legend_background_color=nothing,)

    plot!(2tcπ*[1,1], [min(Ic_list[:]...)/log(2),max(Ic_list[:]...)/log(2)], c=:Gray, label=false,)

    for i in 1:size(Ic_list, 2)
        valid_indices = .!isnan.(Ic_list[:, i])
        plot!(2tpi_list[valid_indices], (Ic_list[valid_indices, i] ./ log(2)),
            yerror=(Ic_err_list[valid_indices, i] ./ log(2)),
            c=cgrad(:blues,4),marker_z=L_list[i], line_z=L_list[i], label="$(L_list[i])", lw=3, markeralpha=0)
    end

    plot!(2tcπ*[1,1], [-1,0], c=:Gray, label=false,)
    plot!(inset=(1, bbox(insetpos..., :bottom)), framestyle=:box)

    plot!(subplot=2, [0,0],[min(Ic_list[:]...)/log(2), max(Ic_list[:]...)/log(2)],c=:Gray, label=false)
    scatter!(subplot=2, 
            2(tpi_list .- tcπ) .* L_list'.^(1/ν),
                Ic_list./log(2), legendtitle=L"L", colorbar=false,
            c=cgrad(:blues, length(L_list)), marker_z=L_list', line_z=L_list',
            marker=:circle, label=string.(L_list'),
            xlims=(-1,1),
            xlabel=L"(θ-θ_c)L^{1/ν}",
            legend=false,grid=false,xtickfont=font(8),ytickfont=font(8))
    θcπ = 2tcπ; θcπ_err = 2tcπ_err
    annotate!(subplot=1, annopos[1:2]..., text(latexstring("θ_c/π=$θcπ\\ ±\\ $θcπ_err")))
    annotate!(subplot=1, annopos[3:4]..., text(latexstring("ν=$ν\\ ±\\ $ν_err")))
    plot!(fig, subplot=1, legend=:bottomright, title=L"p_s=%$ps")

    display(fig)
    savefig(datadir*
        (@sprintf "../figs/fig_Born_Lmax%d_pnoise%.4f_coherInfo.pdf" L_list[end] ps))
    @show ps, tcπ, ν
end
println(tcπ_list)
println(ν_list)

end

#####################################################################
####################Appendix: Fig.11(b) #################################
#####################################################################
let 

f = h5open(datadir*"data_fig11_SvN_enoise.h5", "r")
ps_list = [0.05, 0.1, 0.2, 0.3, 0.4]; pp_list  = read(f, "pp_list")
tcπ_list = [0.135,0.137, 0.140, 0.142, 0.144]
Lmax = 32
cent_list = 0.0ps_list .± 0.0
for pp in eachindex(ps_list)
    ps = ps_list[pp]
    #@show ps
    tcπ = tcπ_list[pp]
    SvN_list = read(f, @sprintf "SvN_ps%s_list" pp_list[pp])
    SvN_err_list = read(f, @sprintf "SvN_ps%s_err_list" pp_list[pp])

    fig, cent = fitCCEntEntScal(
                SvN_list;
                err=SvN_err_list,
                mincut=2,
                pbc=false)
    plot!(fig, title=L"p_s=%$ps", subplot=1, ylabel=L"S_{vN}")
    display(fig)
    cent_list[pp] = cent
    savefig((@sprintf "./figs/fig_Born_Lmax%d_pnoise%.4f_vNentent.pdf" Lmax ps))
    @show ps, tcπ, cent
end
println(cent_list)
end

#################################################################################
#########################Fig.12:self-dual flow (em mass)#########################
#################################################################################

let
# Load data
f = h5open(datadir * "data_fig12_selfdual_SvN_em_mass.h5")
pname_list = read(f, "pp_list")
pp_list = [0.05, 0.1, 0.2, 0.3, 0.4, 0.45]
L_list = [8, 16, 32, 48]

# Helper functions
logChord(l, L) = @. log(sin(π * l / L)) / 3
lm(x, p) = @. p[1] * x + p[2]

# Calculate central charges for each L and pη (Fig. 18)
cent_grid = Any[]
for pp in eachindex(pp_list)
    pη = pp_list[pp]
    pname = pname_list[pp]
    
    # Create main plot
    fig = plot(framestyle=:semi)
    plot!(subplot=2, framestyle=:box, inset=(1, bbox(0.07, 0.55, 0.35, 0.4, :bottom)))
    
    # Plot data for each system size
    for L in L_list
        xdata = logChord([1:L-1;], L)
        SvN_list = read(f, @sprintf "SvN_peta%s_list_L%d" pname L)
        SvN_err_list = read(f, @sprintf "SvN_peta%s_err_list_L%d" pname L)
        
        # Plot inset
        plot!(subplot=2, [1:L-1;]/L, SvN_list, yerror=SvN_err_list,
            c=cgrad(:blues, length(L_list)), 
            marker_z=L, line_z=L,
            label=false, legend=:bottom,
            cbar=false, lw=3, marker=:circle,
            xtickfont=font(8), ytickfont=font(8),
            xguidefontsize=10, yguidefontsize=10)
        
        # Fit and plot main figure
        fit = curve_fit(lm, logChord([1:L-1;], L), SvN_list, [0.5, 0.0])
        fitparam = fit.param
        cent = fitparam[1]
        cent_err = stderror(fit)[1]
        push!(cent_grid, cent ± cent_err)
        
        # Format central charge label
        formatted_cent = cent == 0.00 ? "0.01" : @sprintf("%.2f", cent)
        
        # Plot fit line
        xslist = LinRange(xdata[1], 0, 25)
        yslist = fitparam[1] * xslist .+ fitparam[2]
        plot!(subplot=1, xslist, yslist, 
            line=:solid, c=cgrad(:blues, length(L_list)),
            marker_z=L, line_z=L, lw=3,
            legendtitle=L"L,\,c_{ent}^{vN}", 
            label=L"%$L,\,%$formatted_cent (1)")
        
        # Plot data points
        scatter!(subplot=1, xdata, SvN_list, yerror=SvN_err_list,
            c=cgrad(:blues, length(L_list)),
            marker_z=L, line_z=L,
            label=false, cbar=false, 
            lw=3, marker=:circle)
    end
    
    # Format plots
    plot!(grid=false, frame=:box,
        legend_foreground_color=nothing,
        legend_background_color=nothing)
    plot!(subplot=2, xlabel=L"l/L", ylabel="")
    plot!(subplot=1, xlabel=L"\frac{1}{3}\ln\sin(π l/L)", ylabel=L"S_{vN}")
    plot!(subplot=1, legend=:bottomright)
    
    # Set plot limits based on pη
    if pη == 0.1
        plot!(subplot=1, title=L"p_γ=%$pη", xlims=(-0.9,0.05), ylims=(0.45,1.2))
    elseif pη == 0.4
        plot!(subplot=1, title=L"p_γ=%$pη", xlims=(-0.9,0.05), ylims=(0.41,1.0))
    else
        plot!(subplot=1, title=L"p_γ=%$pη", xlims=(-0.9,0.05), ylims=(0.42,1.1))
    end
    
    display(fig)
    savefig(datadir*(@sprintf "../figs/fig_selfdual_SvN_em_mass_pη%.4f.pdf" pη))
end
println(cent_grid)
end



#####################################################################
#################### Appendix: Fig. random flux #####################
#####################################################################

################# (a) SvN with rand flux #######################
let

    f = h5open(datadir * "data_SvN_randflux.h5", "r")
    Lx_list=read(f, "Lx_list")
    SvN_L256_list=read(f, "SvN_L256_list")
    SvN_L256_err_list=read(f, "SvN_L256_err_list")
    
    fig,cent = fitCCEntEntScal(SvN_L256_list, err=SvN_L256_err_list;mincut=24,pbc=true)
    annotate!(subplot=1, 125, 2.3, text(L"50\%"*" random vortex", fontsize=12))
    
    #plot!(subplot=2, xtickfont=font(9), ytickfont=font(9))
    
    display(fig)
    
    savefig(datadir*(@sprintf "../figs/fig_SvN_randflux_L%d.pdf" Lx_list[end]))
    end
    #############################################################
    ######### (b) SvN phase diagram with rand flux ##############
    #############################################################
    
    let
    
    f = h5open(datadir * "data_SvN_phasediagram_randflux.h5", "r")
    Lx=read(f, "Lx")
    p_flux_list=read(f, "p_flux_list")
    tpi_list=read(f, "tpi_list")
    SvN_halfcut_grid=read(f, "SvN_halfcut_grid")
    
    z_data = SvN_halfcut_grid' 
    
    # get min and max of z_data
    z_min = minimum(z_data)
    z_max = maximum(z_data)
    mid_point = 0.5  
    if z_min < 0 && z_max > 0
        mid_point = (0 - z_min) / (z_max - z_min)
    end
    # color mapping, make 0 white
    #cmap = cgrad([:"#000085", :"#CCD7CC", :"#7F170E"], [z_min, mid_point, z_max],scale=:linear)
    
    fig = heatmap(2tpi_list, p_flux_list, z_data,
            xlabel=L"θ/π", ylabel="random vortex density ",
            color=:blues, widen=false,right_margin=3Plots.mm)
    plot!([1/4,1/4],[0,0.5], color=:gray, label=false, frame=:box, grid=false, xlims=(0.00,0.5), ylims=(0.0,0.5), xticks=[0.0:0.1:0.5;])
    #plot!(size=(500,300))
    annotate!(subplot=1, 0.47, 0.025, text(L" \ln 2", fontsize=12))
    annotate!(subplot=1, 0.03, 0.025, text(L" 0", fontsize=12))
    annotate!(subplot=1, 0.25, 0.475, text(L"S_{vN} \sim \ln L", fontsize=12, color=:white))
    display(fig)
    fname = datadir*(@sprintf "../figs/fig_SvN_phasediagram_randflux_L%d" Lx)
    savefig(fname*".svg")
    run(`rsvg-convert -f pdf -o ./figs/fig_SvN_phasediagram_randflux_L64.pdf ./figs/fig_SvN_phasediagram_randflux_L64.svg`)
    #println("c_ent for rand flux: ", cent, "±", cent_err)
end
        

#############################################################
################fit for fig. 8 (weak - strong symmetry)######
#############################################################


using LsqFit
#let
    # Data for different p_γ values
    L_data = [16, 32, 48]
    
    # Define all p_γ values and their corresponding data
    pγ_list = [0.05, 0.1, 0.2, 0.3, 0.4, 0.45]
    c_data_all = [
        [0.76518, 0.77353, 0.77646], # p_γ = 0.05
        [0.7292, 0.7381, 0.7423],  # p_γ = 0.1
        [0.67506, 0.684, 0.6954],  # p_γ = 0.2
        [0.6275, 0.6446, 0.6566],  # p_γ = 0.3
        [0.5839, 0.6006, 0.6135],   # p_γ = 0.4
        [0.5547, 0.5694, 0.5831]   # p_γ = 0.45
    ]
    c_err_all = [
        [0.00083, 0.00086, 0.0009], # p_γ = 0.05
        [0.00086, 0.001, 0.00087],  # p_γ = 0.1
        [0.00085, 0.0013, 0.0018],  # p_γ = 0.2
        [0.0011, 0.002, 0.0025],    # p_γ = 0.3
        [0.0019, 0.0026, 0.0028],    # p_γ = 0.4
        [0.0015, 0.0023, 0.0028]    # p_γ = 0.45
    ]

    # Store results
    c_inf_list = Float64[]
    c_inf_err_list = Float64[]

    # Fitting function: c(L) = c_∞ + a/L + β/L²
    function fit_func(x, p)
        c_inf, a, beta = p
        return c_inf .+ a ./ x .+ beta ./ (x .^ 2)
    end

    # Create plot
    fig = plot(xlabel=L"1/L", ylabel=L"c_{ent}^{vN}", 
                legend=:bottomright, frame=:box, grid=false)

    # Perform fits for each p_γ
    for i in eachindex(pγ_list)
        pγ = pγ_list[i]
        c_data = c_data_all[i]
        c_err = c_err_all[i]

        # Initial guess for parameters [c_∞, a, β]
        p0 = [0.6, -0.2, 1.0]

        # Perform the fit
        fit = curve_fit((x,p) -> p[1] .+ p[2].*x.^(-1) .+ p[3].*x.^(-2), 
                        Float64.(L_data), c_data, 1 ./ c_err.^2, p0)

        # Get the fitted parameters and their errors
        c_inf, a, beta = fit.param
        c_inf_err, a_err, beta_err = stderror(fit)
        c_inf = round(c_inf, digits=4)
        c_inf_err = round(c_inf_err, digits=4)

        # Store results
        push!(c_inf_list, c_inf)
        push!(c_inf_err_list, c_inf_err)

        # Plot data and fit for each p_γ
        L_fine = range(10, 10000, length=10000)
        
        # Plot the fit
        plot!(1 ./L_fine, fit_func(L_fine, fit.param), 
                label=false, c=palette(:Set2)[i], lw=2)

        # Plot the data points with error bars
        scatter!(1 ./L_data, c_data, 
                yerror=c_err,
                label=L"p_\gamma=%$(pγ),\, c_{ent}^{vN}=%$(c_inf)", 
                marker=:circle,
                markersize=6,
                c=palette(:Set2)[i])
    end

    # Formatting
    plot!(ylims=(0.5, 0.8), xlims=(0.0,0.07), 
            legend_foreground_color=nothing,
            legend_background_color=nothing)

    # Print results
    println("\nExtrapolated values:")
    for i in eachindex(pγ_list)
        println("p_γ = $(pγ_list[i]): c_∞ = $(c_inf_list[i]) ± $(c_inf_err_list[i])")
    end

    display(fig)
    #savefig(datadir*"../figs/fig_cent_extrapolation.pdf")

    @show c_inf_list
    @show c_inf_err_list
#end



==> h5data/plotcoherinfo.jl <==

function plotcoherinfo(
            tpi_list::Vector{Float64},
            L_list::Vector{Int},
            Ic_list::Matrix{Float64};
            Ic_err_list::Matrix{Float64}=0.0Ic_list,
            ν::Float64=0.0,
            ν_err::Float64=0.0,
            tcπ::Float64=0.0,
            tcπ_err::Float64=0.0,
            insetpos=[0.1, 0.36, 0.3, 0.4],
            tcpos=[0.1, 0.95],
            νpos=[0.1, 0.85],)

    fig = plot(   xlabel=L"θ/π",
    ylabel=L"I_c\ /\ \ln2",
    grid=false, colorbar=false,
    legendtitle=L"L_x=L_y",legend=:bottomright,
    legend_foreground_color=nothing,
    legend_background_color=nothing,)

    if tcπ>0.0
        plot!(subplot=1, 2tcπ*[1,1], 
            [min(Ic_list[:]...), max(Ic_list[:]...)]./log(2), 
            c=:Gray, label=false,)
    end

    plot!(2tpi_list, Ic_list./log(2),
    yerror=Ic_err_list./log(2),
    c=cgrad(:blues, length(L_list)),
    marker_z=L_list', line_z=L_list',
    label=L_list', lw=3, markeralpha=0)

    if ν>0.0
        plot!(inset=(1, bbox(insetpos..., :bottom)), framestyle=:box)

        plot!(subplot=2, [0,0],
            [min(Ic_list[:]...), max(Ic_list[:]...)]./log(2),
            c=:Gray, label=false)
        scatter!(subplot=2, 
            2(tpi_list .- tcπ) .* L_list'.^(1/ν),
            Ic_list./log(2), legendtitle=L"L", colorbar=false,
            c=cgrad(:blues, length(L_list)), marker_z=L_list', line_z=L_list',
            marker=:circle, label=string.(L_list'),
            xlims=(-1,1),
            xlabel=L"(θ-θ_c)L^{1/ν}",
            legend=false,grid=false,
            xticks=[-1,0,1],
            yticks=[0,1/2,1])
        θcπ = 2tcπ; θcπ_err = 2tcπ_err
        annotate!(subplot=1, tcpos..., text(latexstring("θ_c/π=$θcπ\\ ±\\ $θcπ_err")))
        annotate!(subplot=1, νpos..., text(latexstring("ν=$ν\\ ±\\ $ν_err")))
    end
    return fig
end
